Flavor structure of generalized parton distributions from neutrino experiments

The analysis of deeply virtual meson production is extended to neutrino-production of the pseudo-Goldstone mesons (pions, kaons, eta-mesons) on nucleons, with the flavor content of the recoil baryon either remaining intact, or changing to a hyperon from the SU(3) octet. We rely on the SU(3) relations and express all the cross-sections in terms of the proton generalized parton distributions (GPDs). The corresponding amplitudes are calculated at the leading twist level and in the leading order in \alpha_{s}, using a phenomenological parametrization of GPDs. We provide a computational code, which can be used for evaluation of the cross-sections employing various GPD parametrizations. We conclude that these processes can be studied in the experiment Minerva at FERMILAB, which could supplement the measurements at JLAB and help to extract the GPD flavor structure from data.

==> anc/code/Makefile <==
#  All making is done in "obj" directory, just redirect execution there
# all:
.DEFAULT:
	$(MAKE) -C obj $(MAKEFLAGS) $(MAKECMDGOALS)



# Below is the list of all executable files which are produced, needed for distclean
EXEC_TARGETS=NuDVMP

.PHONY: distclean
distclean:
		rm -f $(EXEC_TARGETS)
		rm -f libraries/* *~ src/*~ headers/*~ *aux *log *bib *out proto* *~
		$(MAKE) -C obj distclean


==> anc/code/headers/Convolution.h <==
#ifndef CONVOLUTION_H 
#define CONVOLUTION_H 
#include "GPDPDF.h"

/**
  Evaluates P.V. of \f$ H(x,\xi,t,Q)/(x-\xi)\f$
  @param[in] fun GPD function with signature AbstractGPD
  @param[in] p structure with GPD kinematics
  @return value of integral
*/
double convolution(AbstractGPD fun, struct GPDKins p);

#endif

==> anc/code/headers/DVMP_Amplitude.h <==
#ifndef DVMP_AMPLITUDE
#define DVMP_AMPLITUDE



#include "GPDPDF.h"
#include "phys.h"






/** Evaluates the square of unpolarized DVMP amplitude for a given process
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2}
@param[in] proc processType
*/
#ifdef __cplusplus
extern "C" {
#endif
double dvmp_amplitude_squared(AbstractGPD fun, double* kins, process p);
#ifdef __cplusplus
}
#endif

#endif

==> anc/code/headers/DVMP_XSection.h <==
#ifndef DVMP_XSECTION
#define DVMP_XSECTION


#include "GPDPDF.h"
#include "DVMP_Amplitude.h"



/** Evaluates the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2}
@param[in] proc processType
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$
*/
double dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p);

/** Evaluates the <i>t</i>-integrated double differential cross-section \f$ x_B\frac{d\sigma}{dx_B dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^2 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, 0, Q2}
@param[in] proc processType
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$
*/
double dvmp_XSection_dlnx_dQ2(AbstractGPD fun, double* kins, process p);

/** Evaluates the differential cross-section \f$ \frac{d\sigma}{dt}\f$ [in units  \f$ nb/GeV^4 \f$] of the process \f$ W^{\pm}/Z+N\to M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2}
@param[in] proc processType
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$
*/
double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p);



#endif

==> anc/code/headers/GPDPDF.h <==
#ifndef GPDPDF_H
#define GPDPDF_H


//pdf type
typedef enum PDF_TYPE{PDF_UNPOLARIZED=0x10, PDF_POLARIZED=0x20, PDF_PSEUDO_E=0x40, PDF_PSEUDO_ETilde=0x80} PDF_Type;
typedef enum GPD_TYPE{GPD_H=0x10, GPD_HTilde=0x20, GPD_E=0x40, GPD_ETilde=0x80} GPD_TYPE;

//PDF data structure
typedef struct PDFKins{double Q; int flavour; PDF_Type PDF_type; void* extra;} PDFKins;

//GPD data structure
typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; void* extra;} GPDKins;



/**
   Defines PDF as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with PDF Kinematics
  @return PDF value
*/
typedef double (*AbstractPDF)(double beta, struct PDFKins p);


/**
  Defines GPD as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with GPD Kinematics
  @return GPD value
*/
typedef double (*AbstractGPD)(double beta, struct GPDKins p);
#endif

==> anc/code/headers/KrollGoloskokovGPD.h <==
#ifndef KROLL_GOLOSKOKOV_H
#define KROLL_GOLOSKOKOV_H
#include "GPDPDF.h"
#include "PDF.h"





#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double KrollGoloskokovGPD(double x, struct GPDKins p);
#endif

==> anc/code/headers/PDF.h <==
#ifndef PDF_H
#define PDF_H
#include <stdio.h>
#include <stdlib.h>

#include "GPDPDF.h"



#ifdef __cplusplus
extern "C" {
#endif
 double ct10pdf_ (int* Iptn, double* xBj, double* Q);
 void setct10_(int* pset);
#ifdef __cplusplus
};
#endif


/**
  Evaluates PDFs. Should match AbstractPDF
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf(double x, struct PDFKins p);


/** Evaluates PDFs. Same as "pdf", but "+" components contain only valent quark (NOT q=qVal+qSea as in case of PDF)
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf_seaVal(double x, struct PDFKins p);
#endif

==> anc/code/headers/Skew_Radyushkin.h <==
#include "GPDPDF.h"



/**
 Generate skewedness according to Radyushkin's receipt. But this is not final GPD !!!
 @param[in] f PDF for which should generate
 @param[in] p PDFKins data structure
 @param[in] n parameter "n" which determines power of \f$(1-|\beta|)\f$
*/
double h_radyushkin(AbstractPDF f, double x, struct GPDKins p, int n);


==> anc/code/headers/ZeroSkewnessGPD.h <==
#ifndef ZERO_SKEWNESS_H
#define ZERO_SKEWNESS_H

#include "GPDPDF.h"
#include "PDF.h"


#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
 double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines Zero skewness GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double ZeroSkewnessGPD(double X, struct GPDKins p);
#endif

==> anc/code/headers/option_parser.h <==
#ifndef OPTION_PARSER
#define OPTION_PARSER
#include "phys.h"
#include "GPDPDF.h"

/** Simple option parser, converts particle name or string with PDG code to its PDG code
    @param[in] opt String with particle name or PDG code
    @return PDG code of particle
*/
int option_parser(char* opt);

/** Check if process is possible and is known
    @param[in] p process to be considered
    @return 1 if the process is possible and is known, 0 otherwise
*/
int is_known_process(struct process* p);

/** Loads GPD function from an external file to a pointer
    @param[in] GPDFile library with GPD defined
    @param[inout] g Pointer to GPD function in memory
    @return 1 on success, 0
*/
int load_GPD(char* GPDFile, AbstractGPD* g);

#endif

==> anc/code/headers/pdf_pol.h <==
#ifndef PDF_POL_H
#define PDF_POL_H

#define EPS_BETR 1.0e-8
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates \Delta q at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c

double uval_pol(double const x, double const t);
double usea_pol(double const x, double const t);
double dval_pol(double const x, double const t);
double dsea_pol(double const x, double const t);
double ssea_pol(double const x, double const t);
double glu_pol(double const x, double const t);
double gammf(double xx);
#endif

==> anc/code/headers/phys.h <==
#ifndef PHYS_H
#define PHYS_H
#include <math.h>

// #ifndef M_PI
//  #define M_PI 3.1415926
// #endif


// various physical constants and other elementary stuff
// all constants MUST be static--precompiler directive #define protects from multiple inclusion at compilation phase, bot not at linking.

//here we use standard particle codes
typedef enum Meson{PiPlus=211,PiMinus=-211,PiZero=111, KZeroL=130,KZeroS=310,KPlus=321,KMinus=-321,Eta=221} Meson;

typedef enum Lepton{EMinus=11, EPlus=-11, NuE=12,NuEBar=-12,MuMinus=13,MuPlus=-13,NuMu=14,NuMuBar=-14} Lepton;

typedef enum Baryon{Proton=2212,Neutron=2112,Lambda=3122,SigmaPlus=3222,SigmaMinus=3112,SigmaZero=3212} Baryon;

typedef struct process{Lepton projectile; Baryon target; Meson finalMeson; Baryon finalBaryon; Lepton finalLepton;} process;


static double m_N=0.939;
static double minusFirstMomentOfDA=3; // assume asymptotic form
static double CKM_V[6][6]={ // CKM matrix, values from PDG 2010.
// u     d     s      c     b     t
 0.000, 0.974, 0.225, 0.000, 0.009, 0.000,   // u
 0.974, 0.000, 0.000, 0.225, 0.000, 0.003,   // d
 0.225, 0.000, 0.000, 0.973, 0.000, 0.041,   // s
 0.000, 0.225, 0.973, 0.000, 0.004, 0.000,   // c
 0.009, 0.000, 0.000, 0.004, 0.000, 0.999,   // b
 0.000, 0.003, 0.041, 0.000, 0.999, 0.000 };  // t

static double alpha_s(double Q, int Nf){return 4*M_PI/((11-0.66666*Nf)*2*log(Q/0.3));};

// For pion and kaon experimental data, for eta assume the same as for kaon (though good question if it is correct)
static double f_pi[3]={0.093, 0.113, 0.113};

static double G_F=1.166e-5;
static double M_W=80.399;
static double M_Z=91.188;
static double sin2Qw=0.231; // sin^2\theta_W


// below are NC couplings, for vector and axial channels (first index),  for u- and d-type quarks (second index)
//also, initializer must be constant, so can't use any arithmetic
// static double g[2][2]={{0.5-4./3*sin2Qw,-0.5+2./3*sin2Qw},{0.5,-0.5}};
static double g[2][2]={{0.192,-0.346},{0.5,-0.5}};



// transverse "size" of meson [some ad-hoc parameter which controls width of kTr distribution],needed only for transverse degrees of freedom
static double meson_transverse_size=2.74465; // sqrt(2/3 0.44 fm^2)
static double beta_0=9; // beta_0 for N_f=3
static double Lambda_QCD=0.250; // LO Nf=3 fixed to PDG value 0.1184


#endif


==> anc/code/obj/Makefile <==
# 
#	DVMP amplitudes from GPD approach
# 

vpath %.f  ../src #needed for CTEQ 10
vpath %.c  ../src
vpath %.cpp ../src


# default values for comppiler and options, may be overriden by user
FC=gfortran

# include path for the newly built libraries
LIBPATH=../libraries/
INCPATH=../headers/


default: all
k:



all: bins libs gpd_libs
#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -fPIC -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c # By default, make plugins--but this will not allow loading 2 GPDs simultaneously
	$(CC) -DUSE_PLUGINS -fPIC -c $(CFLAGS) -I$(INCPATH) $< -o $@


# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -fPIC -c $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) -I$(INCPATH) $< -o $@
#__________________________________________________________________________________________________________


#==========================================================================================================
#             NuDVMP
# Neutrino DVMP evaluation via GPDs
#__________________________________________________________________________________________________________

bins: NUDVMP_GPD
bins_static: NUDVMP_STATIC

libs: LIBDVMP
gpd_libs: LIBKROLLGPD LIBZEROGPD

LIBKROLLGPD:  KrollGoloskokovGPD.o  PDF_KrollGoloskokov.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKrollGoloskokovGPD.so"

LIBZEROGPD:  ZeroSkewnessGPD.o  PDF_KrollGoloskokov.o   pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libZeroSkewnessGPD.so"


LIBDVMP:
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBDVMP CC=$(CC)
	$(MAKE) -C static $(MAKEFLAGS) LIBDVMP CC=$(CC)


NUDVMP_GPD: DVMP.o |  LIBDVMP
#Static build
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a -o ../"NuDVMP"
# Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -L$(LIBPATH) -o ../"NuDVMP"



# ----------------------------
.PHONY: clean distclean
clean:
	rm -f *.o
	$(MAKE) -C dynamic clean
	$(MAKE) -C static clean


distclean:	clean
		rm -f *~
		rm -f src/*~
		$(MAKE) -C dynamic distclean
		$(MAKE) -C static distclean


==> anc/code/obj/dynamic/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds dynamic libDAIVM.so

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.c    ../../src
vpath %.cpp  ../../src
vpath %.tm  ../../src

CFLAGS=-fPIC
# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/


.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
# %.o: %.f
# 	$(FC) -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  -fPIC $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  -fPIC $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o option_parser.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libDVMP.so"






 


==> anc/code/obj/static/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds static libDAIVM.a

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.c    ../../src
vpath %.cpp  ../../src
vpath %.tm  ../../src


# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

ARFLAGS=rcs

.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
# %.o: %.f
# 	$(FC) -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o option_parser.o
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libDVMP.a" $^







 


==> anc/code/src/Convolution.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include "Convolution.h"



double convolution(AbstractGPD fun, struct GPDKins gpd_kins)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=gpd_kins.xi;
 
 gsl_function F;
 F.function = fun;

 F.params = gpd_kins;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g",xi,fabs(error/result));
}
 gsl_integration_workspace_free(w);
return result;
}





==> anc/code/src/Convolution_interpolated.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include <gsl/gsl_spline.h>


#include "Convolution.h"


double fun_interpolated(double x, void** buf)
{
 gsl_spline* spline=(gsl_spline*)buf[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)buf[1];
 double res=gsl_spline_eval (spline, x, acc);
 return res;
}

double convolution(AbstractGPD fun, struct GPDKins p)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=p.xi;

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=fun(x[i], p);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=fun(x[i+nMax], p);
}
x[2*nMax]=1;
y[2*nMax]=fun(x[2*nMax], p);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 F.params = arr;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g\n",xi,fabs(error/result));
}
gsl_integration_workspace_free(w);
gsl_spline_free (spline);
gsl_interp_accel_free (acc);

return result;
}






==> anc/code/src/DVMP.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <unistd.h>
#include <getopt.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "option_parser.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:t:q:g:";

// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "t", 1, NULL, 't' },
{ "virtuality", 1, NULL, 'q' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;


do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;

  case 'y':
   y = atof(optarg); break;
  case 't':
   t = atof(optarg); break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=20;

 double kins[4]={y, 0, t, Q}; // y, xBj, t, Q

  double res;

   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);



// Diff. cross-section of the process nu p-->l M p
printf("__________________________________________\n");
printf(" x_B\tx_B d^3sigma/dt d x_B dQ2 [nb/GeV^4]\n");
printf("__________________________________________\n");
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;



   res=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p);//-differential
//        res=dvmp_XSection_dlnx_dQ2(extGPD, kins, p);--t-integrated

   printf("%6f  %6g\n", xBj, res);
  }
}


==> anc/code/src/DVMP_Amplitude.c <==
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"

#include "Convolution.h"
typedef enum CONV_TYPE{C_MINUS, C_PLUS} CONV_TYPE;

complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has advere effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;
gpd_kins.GPD_type=g;
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
}

double dvmp_amplitude_squared(AbstractGPD fun, double* kins, process p)
{
//    double y=kins[0];not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);


  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later


    double res_re, res_im;
    double complex H, Htilde, E, Etilde;

//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 1a, 2b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {
// process 2a, 1b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));

  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 3a, 3b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/2;
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/2;
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/2;
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/2;
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/2;
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/2;
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/2;
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/2;
 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS));
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS));
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS));
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a
   H= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(12);
   E= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(12);
   Htilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(12);
   Etilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(12);
}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))/sqrt(2);
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(2);
  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a
   H= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   H= -CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   H=-(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(6);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(6);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(6);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)
   H= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(12);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(12);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(12);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(12);
  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   H= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(6);
   E= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(6);
   Htilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(6);
   Etilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   H= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   H= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   H= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/2;
   E= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/2;
   Htilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/2;
   Etilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/2;
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   H= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)));
   E= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)));
   Htilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)));
   Etilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)));
  }

else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   H= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(12);
   Htilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(12);
   E= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(12);
   Etilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(12);
  }

else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   H= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(6);
   Htilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(6);
   E= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(6);
   Etilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(6);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   H= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)));
   Etilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)));
  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b
   H= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)));
   Etilde=CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))) ;
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu)
{//process 18a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)
{//process 18b
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else
{
 fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 return 0;
}



//END process-dependent part

  double res=4*(4*(1-xBj)*(pow(cabs(H),2)+pow(cabs(Htilde),2))-pow(xBj,2)*t/(4*m_N*m_N)*pow(cabs(Etilde),2) -pow(xBj,2)*(H*conj(E)+E*conj(H)+Htilde*conj(Etilde)+Etilde*conj(Htilde))-(pow(xBj,2)+pow(2-xBj,2)*t/(4*m_N*m_N))*pow(cabs(E),2));
  res*=pow(8*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q*(2-xBj)),2);
  return res;
}






==> anc/code/src/DVMP_XSection.c <==
#include "DVMP_XSection.h"
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>




double dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p)
{
   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   double res=pow(xBj,2)*(1-y-pow(m_N*xBj*y/Q,2))/(32*pow(M_PI,3)*pow(Q,2)*pow(1+pow(2*m_N*xBj/Q,2),1.5))*dvmp_amplitude_squared(fun, kins, p);

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];
  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)

if(p.projectile == p.finalLepton)
{// it is a NC
  res=res*pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_Z,2),2)/pow(1-sin2Qw,2); // for NC neutrino g_V^2=g_A^2=0.25
}
else // it is CC
  res=res*pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_W,2),2);

// NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 res/=2.56811e-13;

  return res;
}


static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}

//t-integrated cross-section
double dvmp_XSection_dlnx_dQ2(AbstractGPD fun, double* kins, process p)
{
	int nMax=11; // points per interpolation region, should be OK
	double step_t=-0.1;
	double x[nMax];
	double y[nMax];

	double xBj=kins[1];
	double xi=xBj/(2-xBj);
	double t_min=-4*pow(xi*0.939,2)/(1-pow(xi,2));
	int i;
	for(i=0; i<nMax; i++)
	{
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=dvmp_XSection_dlnx_dt_dQ2(fun, kins, p);
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	}
	
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}


	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	return result;
}

double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p)
{
//    double y=kins[0];--not needed
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   double res=pow(xBj,2)*dvmp_amplitude_squared(fun, kins, p)/(16*M_PI*pow(Q,4)*(1+4*pow(m_N*xBj,2)/pow(Q,2)));

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];

  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)


if(p.projectile == p.finalLepton)
{// it is a NC
  res=res*sqrt(2)*G_F*pow(M_W*f_pi_value,2)/(1-sin2Qw);
}
else // it is CC
  res=res*G_F*pow(M_W*f_pi_value,2)/sqrt(2);

// NOTE: Convert GeV^{-6} to a more convenient nb/GeV^4
	 res/=2.56811e-6;

  return res;
}







==> anc/code/src/KrollGoloskokovGPD.c <==
#include <math.h>

#include "KrollGoloskokovGPD.h"
#include "Skew_Radyushkin.h"

//this is universal name which will be used if plugin is defined
#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return KrollGoloskokovGPD(x, p);
}
#endif

double KrollGoloskokovGPD(double x, struct GPDKins p)
{
//  Actually this is just wrapper, all necessary stuff is already defined elsewhere
p.xi=fabs(p.xi);


if(p.flavour<0)
{
 p.flavour=-p.flavour;
}

// evaluate valence part
double res_val=0;
if( p.flavour ==1 || p.flavour ==2 )
 res_val=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 1);

// evaluate sea part
 double res_sea=0;
 p.flavour=-p.flavour;
 res_sea=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 2);
return res_val + res_sea;
}



==> anc/code/src/PDF.c <==
// #include <stdio.h>
// #include <stdlib.h>
#include <math.h>

#include "PDF.h"





double pdf(double x, void** pars_)
{
if(fabs(x)<1e-6) return 0;
double* pars=(double*)pars_[0];
double Q=pars[0];
int f=round(pars[1]);
double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
x=-x;
f=-f;
PDFSign=-1;
}

if(fabs(f)<=6) // inpolarized PDFs
{
 if(fabs(f)==6)return 0; // in case of CTEQ this is so
 res=PDFSign*ct10pdf_ (&f, &x, &Q); return res;// unpolarized case
}
else if(fabs(f)<=13) // spin flip PDFs
{
double t=2*log(Q);
switch(f)
{
//u-quark
case  7: return uval_pol(x, t)+usea_pol(x, t);break;
case -7: return -usea_pol(x, t);break;
//d-quark
case  8: return dval_pol(x, t)+dsea_pol(x, t);break;
case -8: return -dsea_pol(x, t);break;
//s-quark
case  9: return ssea_pol(x, t);break;
case -9: return -ssea_pol(x, t);break;
//gluons
case  13: return glu_pol(x, t);break;
case -13: return -glu_pol(x, t);break;
default: return 0; break;
}
}
else if(fabs(f)<=20) // // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(f)
{case  14: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
case -14: return 0; break;
case  15: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
case -15: return  0; break;
default: return 0; break;
}
}
else if(fabs(f)<=27) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if(f==30)
{//linear combination requested
double* mixings=(double*)pars_[1];
int i=0;
double tmp_par[2]={Q,0.};
void* arr[2]={tmp_par, mixings};
res=0;
 for(i=-6; i<=6; i++)
 {
  tmp_par[1]=i;
  if(mixings[i+6] !=0) res+=mixings[i+6]*pdf(x, arr);
 }
}
else
 return 0;

}



==> anc/code/src/PDF_KrollGoloskokov.c <==
/// According to profiler, 90% of the time is spent in evaluation of PDFs. For this reason, replacement  of "heavy" CTEQ parametrization with approximate expression could make sense
#include <math.h>

#include "PDF.h"


double cteq_imitator(int f, double beta, double Q)
{
double L=2*log(Q/2.);
// pow(beta, -delta/2)*pow(1-beta,3)*(c0+c1*sqrt(beta)+c2*beta+c3*beta*sqrt(beta))
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta)+cteq_imitator(-1, beta, Q);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta)+cteq_imitator(-2, beta, Q);
  case 3: return cteq_imitator(-3, beta, Q);
  case 4: return 0;
  case 5: return 0;
 }
}


double cteq_imitator_seaVal(int f, double beta, double Q)
{//beware, here "-" corresponds to sea, "+" corresponds to valent (NOT q=qVal+qSea)--this is more convinient for their parametrization
double L=2*log(Q/2.);
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta);
  case 3: return 0;
  case 4: return 0;
  case 5: return 0;
 }
}


double pdf(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;

double Q=p.Q;
int f=p.flavour;

double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
 x=-x;
 f=-f;
 p.flavour=-p.flavour;
 PDFSign=-1;
}

if(p.PDF_type==PDF_UNPOLARIZED)
{
 if(p.flavour==6)return 0; // in case of CTEQ this is so
 res=PDFSign*cteq_imitator (f, x, Q); return res;
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return uval_pol(x, t)+usea_pol(x, t);break;
case -1: return -usea_pol(x, t);break;
//d-quark
case  2: return dval_pol(x, t)+dsea_pol(x, t);break;
case -2: return -dsea_pol(x, t);break;
//s-quark
case  3: return ssea_pol(x, t);break;
case -3: return -ssea_pol(x, t);break;
//gluons
case  0: return glu_pol(x, t);break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else
 return 0;

}


double pdf_seaVal(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;
double Q=p.Q;
int f=p.flavour;

int PDFSign=1;//actually needed only for CTEQ
double L=2*log(Q/2.);
if(x<0)
{
 x=-x;
 if(p.flavour<=0)
  {
   PDFSign=-1;
  }
  else
 {
   return 0; // by construction of sea quarks
 }
}
if(p.PDF_type==PDF_UNPOLARIZED) // unpolarized PDFs
{
 if(fabs(p.flavour)==6)return 0; // in case of CTEQ this is so
 return PDFSign*cteq_imitator_seaVal(f, x, Q); // unpolarized case--kroll-goloskokov imitation of CTEQ
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return pow(x, -0.48)*pow(1-x,3)*((0.61+0.033*L)+(0.41-0.377*L)*x+(5.1-1.21*L)*x*x);
case -1: return 0;break;
//d-quark
case  2: return pow(x, -0.48)*pow(1-x,3)*((-0.32-0.04*L)+(-1.427-0.176*L)*x+(0.692-0.068*L)*x*x);
case -2: return 0;break;
//s-quark
case  3: return 0;break;
case -3: return 0;break;
//gluons
case  0: return 0;break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return pow(x, -0.48)*pow(1-x,3)*(2.204-2.204*x);//return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return pow(x, -0.48)*pow(1-x,3)*(-3.114+8.096*x-6.477*x*x+1.295*pow(x,3));//return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else
 return 0;
}





==> anc/code/src/Skew_KrollGoloskokov.c <==
#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>
#include <gsl/gsl_sf_gamma.h>
#include "Skew_Radyushkin.h"



//here interface is fixed by GSL and we cannot change it
double rad_integrand(double alpha, void** extra)
{
	AbstractPDF *pdf=(AbstractPDF*)extra[0];
	double *xPointer=(double*)extra[1];
	struct GPDKins* p=(GPDKins*)extra[2];
	int *nPointer=(int*)extra[3];

	double x, xi, t, Q;
	int f;
	x=*xPointer;
	xi=p->xi;
	t=p->t;
	Q=p->Q;
	f=p->flavour;
	int n=*nPointer;

	double beta=x-alpha*xi;
	double beta_abs=fabs(beta);
	if(beta_abs + fabs(alpha) >=1 ) return 0;

	struct PDFKins K;
	K.Q=Q;
	K.flavour=f;
	K.extra=p->extra;
	K.PDF_type=p->GPD_type;

	double pdfValue;
         pdfValue=(*pdf)(beta, K); // pdf shoud take care of sign/flavour flipping


        if(beta_abs !=0)
	{
	if( f ==1 || f ==2 )
        {
	 pdfValue*=exp(t*(-0.9*log(beta_abs)));
	}
	else // sea quarks or gluons
	 pdfValue*=exp(t*(2.58-0.25*log(1+Q*Q/0.5929)-0.15*log(beta_abs))); // 0.5929=m_\rho^2
        }
// NOTE: prefactor will be evaluated in the calling routine
	return pow(pow(1-beta_abs,2)-alpha*alpha,n)/pow(1-beta_abs, 2*n+1)*pdfValue;
}


double h_radyushkin(AbstractPDF f, double x, struct GPDKins gpd_kins, int n)
{
if(n==0)n=1; // use default--under C we can't do it in argument
 int nPoints=1000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;

 gsl_function F;


 void* arrs[4]={&f, &x, &gpd_kins, &n}; // pass data to subroutine, format dictated by GSL

 F.function = &rad_integrand;
 F.params = arrs;


int npts=3;
double pts[3]={-1,0,1};
double xi=gpd_kins.xi;
 if(xi !=0 )
 {
  pts[1]=x/xi; // beta=0
 }
if(fabs(pts[1])>=1)
 pts[1]=0; // this is not a special point

// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors and the convolution of GPD stucks
 gsl_integration_qagp(&F, pts, npts, 1E-8, 1E-6, nPoints, w, &result, &error);
 gsl_integration_workspace_free(w);


result*=gsl_sf_gamma(2*n+2.)/(pow(2,2*n+1.)*pow(gsl_sf_gamma(n+1.),2));
 return result;
}



==> anc/code/src/ZeroSkewnessGPD.c <==
#include <math.h>

#include "ZeroSkewnessGPD.h"

double formfactor(double t)
{
 return 1/pow(1-t/0.71, 2);
}

#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return ZeroSkewnessGPD(x, p);
}
#endif


double ZeroSkewnessGPD(double x, struct GPDKins p)
{
double xi=fabs(p.xi);
double t=p.t;

if(p.flavour<0)
{
 p.flavour=-p.flavour;
}


struct PDFKins K;
K.Q=p.Q;
K.flavour=p.flavour;
K.extra=p.extra;
K.PDF_type=p.GPD_type;

double res_val = pdf_seaVal(x, K);
p.flavour=-p.flavour;
double res_sea = pdf_seaVal(x, K);

return (res_val + res_sea)*formfactor(t);
}


==> anc/code/src/option_parser.c <==
#include "option_parser.h"
#include <stdio.h>
#include <dlfcn.h>

int option_parser(char* opt)
{
 if( (!strcasecmp(opt, "Proton") ) || atoi(opt)==Proton)return Proton;
 if( (!strcasecmp(opt, "Neutron") ) || atoi(opt)==Neutron)return Neutron;
 if( (!strcasecmp(opt, "Lambda") ) || atoi(opt)==Lambda)return Lambda;
 if( (!strcasecmp(opt, "SigmaPlus") ) || atoi(opt)==SigmaPlus)return SigmaPlus;
 if( (!strcasecmp(opt, "SigmaMinus") ) || atoi(opt)==SigmaMinus)return SigmaMinus;
 if( (!strcasecmp(opt, "SigmaZero") ) || atoi(opt)==SigmaZero)return SigmaZero;
 if( (!strcasecmp(opt, "EMinus") ) || atoi(opt)==EMinus)return EMinus;
 if( (!strcasecmp(opt, "EPlus") ) || atoi(opt)==EPlus)return EPlus;
 if( (!strcasecmp(opt, "NuE") ) || atoi(opt)==NuE)return NuE;
 if( (!strcasecmp(opt, "NuEBar") ) || atoi(opt)==NuEBar)return NuEBar;
 if( (!strcasecmp(opt, "NuMu") ) || atoi(opt)==NuMu)return NuMu;
 if( (!strcasecmp(opt, "NuMuBar") ) || atoi(opt)==NuMuBar)return NuMuBar;
 if( (!strcasecmp(opt, "MuMinus") ) || atoi(opt)==MuMinus)return MuMinus;
 if( (!strcasecmp(opt, "MuPlus") ) || atoi(opt)==MuPlus)return MuPlus;
 if( (!strcasecmp(opt, "PiPlus") ) || atoi(opt)==PiPlus)return PiPlus;
 if( (!strcasecmp(opt, "PiMinus") ) || atoi(opt)==PiMinus)return PiMinus;
 if( (!strcasecmp(opt, "PiZero") ) || atoi(opt)==PiZero)return PiZero;
 if( (!strcasecmp(opt, "KZeroL") ) || atoi(opt)==KZeroL)return KZeroL;
 if( (!strcasecmp(opt, "KZeroS") ) || atoi(opt)==KZeroS)return KZeroS;
 if( (!strcasecmp(opt, "KPlus") ) || atoi(opt)==KPlus)return KPlus;
 if( (!strcasecmp(opt, "KMinus") ) || atoi(opt)==KMinus)return KMinus;
 if( (!strcasecmp(opt, "Eta") ) || atoi(opt)==Eta)return Eta;
}

int is_known_process(struct process* p)
{
//BEGIN analyze user input
if(p->target != Proton && p->target != Neutron)
{
 fprintf(stderr,"As of now, target should be either proton [PDG code %d] or Neutron [PDG code %d]\n", Proton, Neutron);
 return 0;
}

switch(p->projectile)
{
 case NuMu:break;
 case NuMuBar:break;
 case NuE: fprintf(stderr,"Replaced initial state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced initial state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 default:
  fprintf(stderr,"As of now, I expect that projectile should be either neutrino or antineutrino\n");return 0;
}

switch(p->finalMeson)
{
 case PiPlus:break;
 case PiMinus:break;
 case PiZero:break;
 case KPlus:break;
 case KMinus:break;
 case KZeroL:break;
 case KZeroS:break;
 case Eta:break;
 default:
  fprintf(stderr,"As of now, I expect that produced meson should be from the lowest pseudoscalar octet (π, K, η)\n");return 0;
}

switch(p->finalBaryon)
{
 case Proton:break;
 case Neutron:break;
 case SigmaPlus:break;
 case SigmaMinus:break;
 case SigmaZero:break;
 case Lambda:break;
 default:
  fprintf(stderr,"As of now, I expect that produced baryon should be from the lowest octet with strangenes S<2 (p, n, Σ+, Σ-, Σ0, Λ)\n");return 0;
}

switch(p->finalLepton)
{
 case NuMu:break;
 case NuMuBar:break;
 case MuMinus:break;
 case MuPlus:break;
 case NuE: fprintf(stderr,"Replaced final state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced final state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 case EMinus: fprintf(stderr,"Replaced final state electron with μ-: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 case EPlus: fprintf(stderr,"Replaced final state positron with μ+: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 default:
  fprintf(stderr,"As of now, I expect that final lepton should be ν_μ, ν_e, \\bar{ν}_μ, \\bar{ν}_e, e or μ\n");return 0;
}
if(p->projectile == - p->finalLepton)
{
  fprintf(stderr,"As of now, I don't study neutrino oscillations--only interactions with hadrons\n");return 0;
}


//END analyze user input
return 1;
}

int load_GPD(char* libGPD, AbstractGPD* g)
{
    if(!libGPD)
    {
     fprintf(stderr, "Please point to GPD file with option -g\n");
    }
    else
     fprintf(stderr, "Using GPD file=%s\n", libGPD);
    char* error;
    void *handle = dlopen(libGPD, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "ExternalGPD");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}

==> anc/code/src/pdf_pol.c <==
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates q-tilde at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c


#include <stdio.h>
#include <math.h>
#include "pdf_pol.h"







double uval_pol(double const x, double const t)
{
  if(x <= 0.0)
    {
      printf("uval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 1.22;
  double B_q = 0.59;
  double alp = 0.9;

  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 0.926;
  double a   = 0.294;
  double b   = 3.167;
  double gam = 27.22;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}



double usea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("usea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double dval_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 2.59;
  double B_q = 0.59;
  double alp = 0.9;
  
  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.341;
  double a   = 0.254;
  double b   = 3.42;
  double gam = 19.06;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}

double dsea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dsea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double ssea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("ssea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double glu_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("glu_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 1.026;
  double a   = 1.424;
  double b   = 5.51;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return x*eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double gammf(double xx)
{
  double x, y, tmp, ser;
  static double cof[6]={76.18009172947146, -86.50532032941677,
                        24.01409824083091, -1.231739572450155,
                        0.1208650973866179e-2, -0.5395239384953e-5};
  int j;

  y = x = xx;
  tmp = x + 5.5;
  tmp -= (x+0.5)*log(tmp);
  ser = 1.000000000190015;
  for(j=0; j<=5; j++) ser += cof[j]/++y;
  return exp(-tmp)*2.5066282746310005*ser/x;
}

